Gaps, Rings, and Non-Axisymmetric Structures in Protoplanetary Disks - From Simulations to ALMA Observations

Recent observations by the Atacama Large Millimeter/submillimeter Array (ALMA) of disks around young stars revealed distinct asymmetries in the dust continuum emission. In this work we want to study axisymmetric and non-axisymmetric structures, evocated by the magneto-rotational instability in the outer regions of protoplanetary disks. We combine the results of state-of-the-art numerical simulations with post-processing radiative transfer (RT) to generate synthetic maps and predictions for ALMA. We performed non-ideal global 3D MHD stratified simulations of the dead-zone outer edge using the FARGO MHD code PLUTO. The stellar and disk parameters are taken from a parameterized disk model applied for fitting high-angular resolution multi-wavelength observations of circumstellar disks. The 2D temperature and density profiles are calculated consistently from a given surface density profile and Monte-Carlo radiative transfer. The 2D Ohmic resistivity profile is calculated using a dust chemistry model. The magnetic field is a vertical net flux field. The resulting dust reemission provides the basis for the simulation of observations with ALMA. The fiducial model develops a large gap followed by a jump in surface density located at the dead-zone outer edge. The jump in density and pressure is strong enough to stop the radial drift of particles. In addition, we observe the generation of vortices by the Rossby wave instability (RWI) at the jumps location close to 60 AU. The vortices are steadily generated and destroyed at a cycle of 40 local orbits. The RT results and simulated ALMA observations predict the feasibility to observe such large scale structures appearing in magnetized disks without having a planet.

==> PS/conv.sh <==
for f in *.ps; do
  convert -quality 150 -density 150 ./"$f" ./"${f%.ps}.jpg"
done

==> PS/conveps.sh <==
for f in *.eps; do
  convert -quality 150 -density 150 ./"$f" ./"${f%.eps}.jpg"
done
